Analysis of the transmission eigenvalue problem with two conductivity parameters

In this paper, we provide an analytical study of the transmission eigenvalue problem with two conductivity parameters. We will assume that the underlying physical model is given by the scattering of a plane wave for an isotropic scatterer. In previous studies, this eigenvalue problem was analyzed with one conductive boundary parameter whereas we will consider the case of two parameters. We will prove the existence and discreteness of the transmission eigenvalues as well as study the dependence on the physical parameters. We are able to prove monotonicity of the first transmission eigenvalue with respect to the parameters and consider the limiting procedure as the second boundary parameter vanishes. Lastly, we provide extensive numerical experiments to validate the theoretical work.

==> plotfig2.m <==
function plotfig2()
    terrain = [0 166 0
        22 174 0
        45 182 0
        71 190 0
        99 198 0
        128 206 0
        160 214 0
        194 222 0
        230 230 0
        231 208 26
        232 192 52
        234 182 78
        235 177 105
        237 178 131
        238 185 159
        239 198 186
        241 217 214
        242 242 242];
    terrain = terrain/255;

    ior=4;
    lambda=2;
    eta=-1/100;

    p=0;
    f0=@(k)lambda*k*sqrt(ior).*besselj(p,k).*besseljp(p,k*sqrt(ior))-(k.*besseljp(p,k)+eta*besselj(p,k)).*besselj(p,k*sqrt(ior));
    f0(4+3*1i)
    reso=100;
    x=linspace(0,10,reso);
    y=linspace(-1,1,reso);
    [XX,YY]=meshgrid(x,y);
    Z=zeros(reso,reso);
    for ii=1:reso
        for jj=1:reso
            Z(jj,ii)=f0(x(ii)+1i*y(jj));
        end
    end

    figure(1);
    contourf(XX,YY,abs(Z),40);
    colormap(terrain);
    colorbar()
    xlabel('Re(k)')
    ylabel('Im(k)')
    xticks([0:2:10])
    yticks(linspace(-1,1,5))
end

function z=besseljp(n,x)
    z=n*(1./x).*besselj(n,x)-besselj(n+1,x); 
end

==> plotfig3.m <==
function plotfig3()
    ior=1/6;
    lambda=5;
    eta=-1;

    p=0;
    f0=@(k)lambda*k*sqrt(ior).*besselj(p,k).*besseljp(p,k*sqrt(ior))-(k.*besseljp(p,k)+eta*besselj(p,k)).*besselj(p,k*sqrt(ior));
    p=1;
    f1=@(k)lambda*k*sqrt(ior).*besselj(p,k).*besseljp(p,k*sqrt(ior))-(k.*besseljp(p,k)+eta*besselj(p,k)).*besselj(p,k*sqrt(ior));
    p=2;
    f2=@(k)lambda*k*sqrt(ior).*besselj(p,k).*besseljp(p,k*sqrt(ior))-(k.*besseljp(p,k)+eta*besselj(p,k)).*besselj(p,k*sqrt(ior));
    
    k=linspace(0,10);
    y0=f0(k);
    y1=f1(k);
    y2=f2(k);

    figure(1);
    hold on;
    plot([0 10],[0 0],'k');
    plot(k,y0,'b');
    plot(k,y1,'r--');
    plot(k,y2,'g-.');
    axis equal
    xlabel('k')
    ylabel('d_m(k)')
    legend('y=0','d_0(k)','d_1(k)','d_2(k)')
    box on
    hold off;
end

function z=besseljp(n,x)
    z=n*(1./x).*besselj(n,x)-besselj(n+1,x); 
end
